The Dark Side of Galaxy Color

We present age distribution matching, a theoretical formalism for predicting how galaxies of luminosity L and color C occupy dark matter halos. Our model supposes that there are just two fundamental properties of a halo that determine the color and brightness of the galaxy it hosts: the maximum circular velocity Vmax, and the redshift z_starve that correlates with the epoch at which the star formation in the galaxy ceases. The halo property z_starve is intended to encompass physical characteristics of halo mass assembly that may deprive the galaxy of its cold gas supply and, ultimately, quench its star formation. The new, defining feature of the model is that, at fixed luminosity, galaxy color is in monotonic correspondence with z_starve, with the larger values of z_starve being assigned redder colors. We populate an N- body simulation with a mock galaxy catalog based on age distribution matching, and show that the resulting mock galaxy distribution accurately describes a variety of galaxy statistics. Our model suggests that halo and galaxy assembly are indeed correlated. We make publicly available our low-redshift, SDSS M_r <-19 mock galaxy catalog, and main progenitor histories of all z=0 halos, at http://logrus.uchicago.edu/~aphearin

==> ms.sh <==
set local=./

latex sham_colors.tex
bibtex sham_colors
latex sham_colors.tex
latex sham_colors.tex
dvips sham_colors.dvi -Ppdf -G0 -z -t a4
ps2pdf sham_colors.ps

